Transversality in the Coupling of Gravity to Gauge Theories

We consider (effective) Quantum General Relativity coupled to the Standard Model (QGR-SM) and study its transversality. To this end, we provide all propagator and three-valent vertex Feynman rules. Then, we recall the longitudinal, identical and transversal projection operators for Quantum Yang--Mills theory with a Lorenz gauge fixing. Next, we introduce the corresponding projection operators for (effective) Quantum General Relativity with a de Donder gauge fixing. With this setup, we recall several immediate identities for Quantum Yang--Mills theories and introduce their involved counterparts in (effective) Quantum General Relativity: This includes decompositions of the longitudinal projection tensors into products of linearized gauge transformation contractions and linearized gauge fixing projections. Additionally, we decompose the corresponding gauge boson and graviton propagators in terms of their transversal structure and relate them to their corresponding ghost propagators. Furthermore, we study all three-valent gravity-matter vertex contraction identities and show that they are satisfied for QGR-SM. Finally, we introduce the notion of an optimal gauge fixing as the natural choice for any given gauge theory: In particular, we find that this is the de Donder gauge fixing in General Relativity and the Lorenz gauge fixing in Yang--Mills theory. In addition, we provide the derived Feynman rules in FORM code in the appendix and in a supplementary file.

==> anc/QGR-SM-FR.frm <==
* =====================================================================
*  File:        QGR-SM-FR.frm
*  Title:       "Gravity-Matter Feynman Rules"
*  Description: FORM source file with all propagator and three-valent
*               vertex Feynman rules of Quantum General Relativity
*               coupled to the Standard Model in ASCII format.
*               Compatible with FORM 4.3.1 and 5.0.0.
*  Date:        August 30, 2026
*
*  Supplementary material for the following article:
*    Author:   David Prinz
*    Title:    "Transversality in the Coupling of Gravity to Gauge Theories"
*    Journal:  Classical and Quantum Gravity
*    Preprint: arXiv:2208.14166v2 [hep-th]
*
*  Equation numbers (x)/(y) below refer to Feynman rules in Section 2 of the
*  main text (x) and their FORM version in the Appendix A (y) of the article.
*
*  Conventions (cf. Convention 2.1 and Section 2 of the article):
*    - Sign convention (- + +) as classified by Misner--Thorne--Wheeler,
*      i.e. eta_{mu nu} = diag(1,-1,-1,-1); plus-signed Clifford
*      relation.
*    - Propagators: the momentum p flows from the first field to the
*      second field in the stated signature.
*    - Vertices: all momenta are incoming.
*    - For fields with particle flow, the label 1 (momentum q1) denotes
*      the particle and the label 2 (momentum q2) the anti-particle.
*    - Each rule is preceded by its signature, i.e. the graph defined
*      as a function of the fields in the correct order, where the
*      arguments of each field are the indices, momenta and labels
*      appearing on the right-hand side of the rule. Field symbols:
*        Phi / Phid : (anti-)scalar        psi / psib : (anti-)fermion
*        A          : gauge boson          c / cb     : gauge (anti-)ghost
*        h          : graviton             C / Cb     : graviton-(anti-)ghost
*
*  FORM built-ins (no declaration needed): i_ (imaginary unit),
*  d_ (Kronecker delta / metric), g_(1,...) (Dirac matrices),
*  gi_(1) (unit Dirac matrix).
*
*  This file compiles as is; it was executed and verified with
*  FORM 4.3.1 and 5.0.0 [J. A. M. Vermaseren et al.].
* =====================================================================

* --- Constants / parameters (scalars) ---
Symbols m, eps, xi, zeta, gcpl, vkappa;
* m, eps       : scalar mass, epsilon (i*epsilon prescription)
* xi, zeta     : gauge fixing parameters (Lorenz / de Donder)
* gcpl, vkappa : coupling constants (g / varkappa)

* --- Dimensions (scalars) ---
Symbols SptDim, AdjDim, ScalDim, FermDim;
Dimension SptDim; * default = spacetime dimension (applies to vectors)

* --- Momenta (vectors) ---
Vectors p, p1, p2, p3, q1, q2;

* --- Lorentz indices (dimension SptDim) ---
Indices mu=SptDim, nu=SptDim, rho=SptDim, sigma=SptDim,
        r1=SptDim, r2=SptDim, r3=SptDim, s1=SptDim, s2=SptDim;
Indices m1=SptDim, m2=SptDim, m3=SptDim,
        n1=SptDim, n2=SptDim, n3=SptDim;

* --- Adjoint color indices (dimension AdjDim) ---
Indices a=AdjDim, b=AdjDim, c=AdjDim,
        a1=AdjDim, a2=AdjDim, a3=AdjDim;

* --- Scalar representation / matrix indices (dimension ScalDim) ---
Indices i=ScalDim, j=ScalDim;

* --- Fermion representation / matrix indices (dimension FermDim) ---
Indices k=FermDim, l=FermDim;

* --- Color matrices / structure constants (tensors) ---
Tensor f(antisymmetric); * structure constants f_abc
Tensor H;                * scalar representation matrix (H_a)_ij
Tensor S;                * fermion representation matrix (S_a)_kl


* =====================================================================
*  1  QGR-SM propagators, Eqs. (18)-(23) / (94)-(99)
*     Momentum p flows from the first to the second field.
* =====================================================================

* ---------------------------------------------------------------------
* Scalar propagator, Eqs. (18)/(94)
* Fields: Phi(i) * Phid(j)
* ---------------------------------------------------------------------
Local ScalarPropagator = i_/(p.p - m^2 + i_*eps)*d_(i,j);

* ---------------------------------------------------------------------
* Fermion propagator, Eqs. (19)/(95)
* Fields: psi(k) * psib(l)
* ---------------------------------------------------------------------
Local FermionPropagator = i_*(g_(1,p) + m*gi_(1))/(p.p - m^2 + i_*eps)*d_(k,l);

* ---------------------------------------------------------------------
* Gauge boson propagator, Eqs. (20)/(96)
* Fields: A(mu,a) * A(nu,b)
* ---------------------------------------------------------------------
Local GluonPropagator = -i_/(p.p + i_*eps)*d_(a,b)
      *(d_(mu,nu) - (1-xi)/p.p*p(mu)*p(nu));

* ---------------------------------------------------------------------
* Gauge ghost propagator, Eqs. (21)/(97)
* Fields: c(a) * cb(b)
* ---------------------------------------------------------------------
Local GaugeGhostPropagator = -i_*xi/(p.p + i_*eps)*d_(a,b);

* ---------------------------------------------------------------------
* Graviton propagator, Eqs. (22)/(98)
* Fields: h(mu,nu) * h(rho,sigma)
* ---------------------------------------------------------------------
Local GravitonPropagator = -2*i_/(p.p + i_*eps)*(d_(mu,rho)*d_(nu,sigma)
      + d_(mu,sigma)*d_(nu,rho) - d_(mu,nu)*d_(rho,sigma)
      - (1-zeta)/p.p*(d_(mu,rho)*p(nu)*p(sigma)
      + d_(mu,sigma)*p(nu)*p(rho) + d_(nu,rho)*p(mu)*p(sigma)
      + d_(nu,sigma)*p(mu)*p(rho)));

* ---------------------------------------------------------------------
* Graviton-ghost propagator, Eqs. (23)/(99)
* Fields: C(rho) * Cb(sigma)
* ---------------------------------------------------------------------
Local GravitonGhostPropagator = -2*i_*zeta/(p.p + i_*eps)*d_(rho,sigma);


* =====================================================================
*  2  QGR-SM 3-valent vertices, Eqs. (24)-(33) / (100)-(109)
*     All momenta are incoming; label 1 = particle, label 2 =
*     anti-particle for fields with particle flow.
* =====================================================================

* ---------------------------------------------------------------------
* Gauge boson - scalar - anti-scalar vertex, Eqs. (24)/(100)
* Fields: A(rho,a) * Phi(i,q1) * Phid(j,q2)
* ---------------------------------------------------------------------
Local GluonScalarVertex = -gcpl*(q1(rho) - q2(rho))*H(a,i,j);

* ---------------------------------------------------------------------
* Gauge boson - fermion - anti-fermion vertex, Eqs. (25)/(101)
* Fields: A(rho,a) * psi(k) * psib(l)
* ---------------------------------------------------------------------
Local GluonFermionVertex = -i_*gcpl*g_(1,rho)*S(a,k,l);

* ---------------------------------------------------------------------
* Three-gauge-boson vertex, Eqs. (26)/(102)
* Fields: A(r1,a1,p1) * A(r2,a2,p2) * A(r3,a3,p3)
* ---------------------------------------------------------------------
Local GluonVertex3 = -gcpl*f(a1,a2,a3)*(d_(r1,r2)*(p1(r3) - p2(r3))
      + d_(r2,r3)*(p2(r1) - p3(r1)) + d_(r3,r1)*(p3(r2) - p1(r2)));

* ---------------------------------------------------------------------
* Gauge boson - gauge ghost - gauge anti-ghost vertex, Eqs. (27)/(103)
* Fields: A(rho,a) * c(b,q1) * cb(c,q2)
* ---------------------------------------------------------------------
Local GluonGhostVertex = gcpl/2*f(a,b,c)*(q1(rho) - q2(rho));

* ---------------------------------------------------------------------
* Graviton - scalar - anti-scalar vertex, Eqs. (28)/(104)
* Fields: h(mu,nu) * Phi(i,q1) * Phid(j,q2)
* ---------------------------------------------------------------------
Local GravitonScalarVertex = i_*vkappa/2*d_(i,j)*(q1(mu)*q2(nu)
      + q1(nu)*q2(mu) - d_(mu,nu)*(q1.q2 + m^2));

* ---------------------------------------------------------------------
* Graviton - fermion - anti-fermion vertex, Eqs. (29)/(105)
* Fields: h(mu,nu) * psi(k,q1) * psib(l,q2)
* ---------------------------------------------------------------------
Local GravitonFermionVertex = vkappa/8*d_(k,l)*(2*d_(mu,nu)*(g_(1,q1)
      - g_(1,q2) - 2*m*gi_(1)) - (q1(mu) - q2(mu))*g_(1,nu)
      - (q1(nu) - q2(nu))*g_(1,mu));

* ---------------------------------------------------------------------
* Graviton - two-gauge-boson vertex, Eqs. (30)/(106)
* Fields: h(mu,nu) * A(r1,a1,q1) * A(r2,a2,q2)
* ---------------------------------------------------------------------
Local GravitonGluonVertex = i_*vkappa/2*d_(a1,a2)*(q1.q2*(d_(mu,nu)*d_(r1,r2)
      - d_(mu,r1)*d_(nu,r2) - d_(mu,r2)*d_(nu,r1))
      - d_(mu,nu)*q1(r2)*q2(r1) - d_(r1,r2)*(q1(mu)*q2(nu)
      + q2(mu)*q1(nu)) + q1(r2)*(d_(mu,r1)*q2(nu)
      + d_(nu,r1)*q2(mu)) + q2(r1)*(d_(mu,r2)*q1(nu)
      + d_(nu,r2)*q1(mu)) + 1/xi*d_(mu,nu)*(q1(r1)*q2(r2)
      + q1(r1)*q1(r2) + q2(r1)*q2(r2))
      - 1/xi*q1(r1)*(q1(nu)*d_(mu,r2) + q1(mu)*d_(nu,r2))
      - 1/xi*q2(r2)*(q2(nu)*d_(mu,r1) + q2(mu)*d_(nu,r1)));

* ---------------------------------------------------------------------
* Graviton - gauge ghost - gauge anti-ghost vertex, Eqs. (31)/(107)
* Fields: h(mu,nu) * c(a,q1) * cb(b,q2)
* ---------------------------------------------------------------------
Local GravitonGaugeGhostVertex = i_*vkappa/(2*xi)*d_(a,b)*(q1.q2*d_(mu,nu)
      - q1(mu)*q2(nu) - q2(mu)*q1(nu));

* ---------------------------------------------------------------------
* Three-graviton vertex, Eqs. (32)/(108)
* Fields: h(m1,n1,p1) * h(m2,n2,p2) * h(m3,n3,p3)
*
* The full vertex is
*
*   -i_*vkappa/32 * Sum(Perm(1,2,3); mu_i <-> nu_i) [ Summand ] ,
*
* derived directly from the Einstein-Hilbert action, i.e. without
* using the de Donder relation. The summand reads:
* ---------------------------------------------------------------------
Local GravitonVertex3Summand = 2*p1(n2)*p2(n3)*d_(m1,m2)*d_(m3,n1)
      + p1(n2)*p2(n1)*d_(m1,m3)*d_(m2,n3)
      - p1(n1)*p2(n3)*d_(m1,m3)*d_(m2,n2)
      - p1(n3)*p2(n1)*d_(m1,m3)*d_(m2,n2)
      - p1(m2)*p2(n2)*d_(m1,m3)*d_(n1,n3)
      + 1/2*p1(m3)*p2(n3)*d_(m1,n1)*d_(m2,n2)
      + 1/2*p1(m2)*p2(n2)*d_(m1,n1)*d_(m3,n3)
      - 1/2*p1(n2)*p2(n1)*d_(m1,m2)*d_(m3,n3)
      - 1/2*p1(m3)*p2(n3)*d_(m1,m2)*d_(n1,n2)
      + p1.p2*d_(m1,m3)*d_(m2,n2)*d_(n1,n3)
      - p1.p2*d_(m1,m2)*d_(m3,n1)*d_(n2,n3)
      + 1/4*p1.p2*d_(m1,m2)*d_(m3,n3)*d_(n1,n2)
      - 1/4*p1.p2*d_(m1,n1)*d_(m2,n2)*d_(m3,n3);

* ---------------------------------------------------------------------
* The following expression is the fully written-out double sum
* (6 permutations x 8 index exchanges = 48 copies of the summand).
* It was generated programmatically from the summand above and verified
* with FORM 4.3.1 to be totally Bose symmetric, i.e. invariant under
* the simultaneous exchange of the momenta and index pairs of any two
* legs, as well as symmetric within each index pair m_i <-> n_i.
* ---------------------------------------------------------------------
Local GravitonVertex3 = -i_*vkappa/32*(

* --- permutation (1, 2, 3), summed over mu_i <-> nu_i ---
     + (2*p1(n2)*p2(n3)*d_(m1,m2)*d_(m3,n1)
       + p1(n2)*p2(n1)*d_(m1,m3)*d_(m2,n3)
       - p1(n1)*p2(n3)*d_(m1,m3)*d_(m2,n2)
       - p1(n3)*p2(n1)*d_(m1,m3)*d_(m2,n2)
       - p1(m2)*p2(n2)*d_(m1,m3)*d_(n1,n3)
       + 1/2*p1(m3)*p2(n3)*d_(m1,n1)*d_(m2,n2)
       + 1/2*p1(m2)*p2(n2)*d_(m1,n1)*d_(m3,n3)
       - 1/2*p1(n2)*p2(n1)*d_(m1,m2)*d_(m3,n3)
       - 1/2*p1(m3)*p2(n3)*d_(m1,m2)*d_(n1,n2)
       + p1.p2*d_(m1,m3)*d_(m2,n2)*d_(n1,n3)
       - p1.p2*d_(m1,m2)*d_(m3,n1)*d_(n2,n3)
       + 1/4*p1.p2*d_(m1,m2)*d_(m3,n3)*d_(n1,n2)
       - 1/4*p1.p2*d_(m1,n1)*d_(m2,n2)*d_(m3,n3))
     + (2*p1(n2)*p2(m3)*d_(m1,m2)*d_(n3,n1)
       + p1(n2)*p2(n1)*d_(m1,n3)*d_(m2,m3)
       - p1(n1)*p2(m3)*d_(m1,n3)*d_(m2,n2)
       - p1(m3)*p2(n1)*d_(m1,n3)*d_(m2,n2)
       - p1(m2)*p2(n2)*d_(m1,n3)*d_(n1,m3)
       + 1/2*p1(n3)*p2(m3)*d_(m1,n1)*d_(m2,n2)
       + 1/2*p1(m2)*p2(n2)*d_(m1,n1)*d_(n3,m3)
       - 1/2*p1(n2)*p2(n1)*d_(m1,m2)*d_(n3,m3)
       - 1/2*p1(n3)*p2(m3)*d_(m1,m2)*d_(n1,n2)
       + p1.p2*d_(m1,n3)*d_(m2,n2)*d_(n1,m3)
       - p1.p2*d_(m1,m2)*d_(n3,n1)*d_(n2,m3)
       + 1/4*p1.p2*d_(m1,m2)*d_(n3,m3)*d_(n1,n2)
       - 1/4*p1.p2*d_(m1,n1)*d_(m2,n2)*d_(n3,m3))
     + (2*p1(m2)*p2(n3)*d_(m1,n2)*d_(m3,n1)
       + p1(m2)*p2(n1)*d_(m1,m3)*d_(n2,n3)
       - p1(n1)*p2(n3)*d_(m1,m3)*d_(n2,m2)
       - p1(n3)*p2(n1)*d_(m1,m3)*d_(n2,m2)
       - p1(n2)*p2(m2)*d_(m1,m3)*d_(n1,n3)
       + 1/2*p1(m3)*p2(n3)*d_(m1,n1)*d_(n2,m2)
       + 1/2*p1(n2)*p2(m2)*d_(m1,n1)*d_(m3,n3)
       - 1/2*p1(m2)*p2(n1)*d_(m1,n2)*d_(m3,n3)
       - 1/2*p1(m3)*p2(n3)*d_(m1,n2)*d_(n1,m2)
       + p1.p2*d_(m1,m3)*d_(n2,m2)*d_(n1,n3)
       - p1.p2*d_(m1,n2)*d_(m3,n1)*d_(m2,n3)
       + 1/4*p1.p2*d_(m1,n2)*d_(m3,n3)*d_(n1,m2)
       - 1/4*p1.p2*d_(m1,n1)*d_(n2,m2)*d_(m3,n3))
     + (2*p1(m2)*p2(m3)*d_(m1,n2)*d_(n3,n1)
       + p1(m2)*p2(n1)*d_(m1,n3)*d_(n2,m3)
       - p1(n1)*p2(m3)*d_(m1,n3)*d_(n2,m2)
       - p1(m3)*p2(n1)*d_(m1,n3)*d_(n2,m2)
       - p1(n2)*p2(m2)*d_(m1,n3)*d_(n1,m3)
       + 1/2*p1(n3)*p2(m3)*d_(m1,n1)*d_(n2,m2)
       + 1/2*p1(n2)*p2(m2)*d_(m1,n1)*d_(n3,m3)
       - 1/2*p1(m2)*p2(n1)*d_(m1,n2)*d_(n3,m3)
       - 1/2*p1(n3)*p2(m3)*d_(m1,n2)*d_(n1,m2)
       + p1.p2*d_(m1,n3)*d_(n2,m2)*d_(n1,m3)
       - p1.p2*d_(m1,n2)*d_(n3,n1)*d_(m2,m3)
       + 1/4*p1.p2*d_(m1,n2)*d_(n3,m3)*d_(n1,m2)
       - 1/4*p1.p2*d_(m1,n1)*d_(n2,m2)*d_(n3,m3))
     + (2*p1(n2)*p2(n3)*d_(n1,m2)*d_(m3,m1)
       + p1(n2)*p2(m1)*d_(n1,m3)*d_(m2,n3)
       - p1(m1)*p2(n3)*d_(n1,m3)*d_(m2,n2)
       - p1(n3)*p2(m1)*d_(n1,m3)*d_(m2,n2)
       - p1(m2)*p2(n2)*d_(n1,m3)*d_(m1,n3)
       + 1/2*p1(m3)*p2(n3)*d_(n1,m1)*d_(m2,n2)
       + 1/2*p1(m2)*p2(n2)*d_(n1,m1)*d_(m3,n3)
       - 1/2*p1(n2)*p2(m1)*d_(n1,m2)*d_(m3,n3)
       - 1/2*p1(m3)*p2(n3)*d_(n1,m2)*d_(m1,n2)
       + p1.p2*d_(n1,m3)*d_(m2,n2)*d_(m1,n3)
       - p1.p2*d_(n1,m2)*d_(m3,m1)*d_(n2,n3)
       + 1/4*p1.p2*d_(n1,m2)*d_(m3,n3)*d_(m1,n2)
       - 1/4*p1.p2*d_(n1,m1)*d_(m2,n2)*d_(m3,n3))
     + (2*p1(n2)*p2(m3)*d_(n1,m2)*d_(n3,m1)
       + p1(n2)*p2(m1)*d_(n1,n3)*d_(m2,m3)
       - p1(m1)*p2(m3)*d_(n1,n3)*d_(m2,n2)
       - p1(m3)*p2(m1)*d_(n1,n3)*d_(m2,n2)
       - p1(m2)*p2(n2)*d_(n1,n3)*d_(m1,m3)
       + 1/2*p1(n3)*p2(m3)*d_(n1,m1)*d_(m2,n2)
       + 1/2*p1(m2)*p2(n2)*d_(n1,m1)*d_(n3,m3)
       - 1/2*p1(n2)*p2(m1)*d_(n1,m2)*d_(n3,m3)
       - 1/2*p1(n3)*p2(m3)*d_(n1,m2)*d_(m1,n2)
       + p1.p2*d_(n1,n3)*d_(m2,n2)*d_(m1,m3)
       - p1.p2*d_(n1,m2)*d_(n3,m1)*d_(n2,m3)
       + 1/4*p1.p2*d_(n1,m2)*d_(n3,m3)*d_(m1,n2)
       - 1/4*p1.p2*d_(n1,m1)*d_(m2,n2)*d_(n3,m3))
     + (2*p1(m2)*p2(n3)*d_(n1,n2)*d_(m3,m1)
       + p1(m2)*p2(m1)*d_(n1,m3)*d_(n2,n3)
       - p1(m1)*p2(n3)*d_(n1,m3)*d_(n2,m2)
       - p1(n3)*p2(m1)*d_(n1,m3)*d_(n2,m2)
       - p1(n2)*p2(m2)*d_(n1,m3)*d_(m1,n3)
       + 1/2*p1(m3)*p2(n3)*d_(n1,m1)*d_(n2,m2)
       + 1/2*p1(n2)*p2(m2)*d_(n1,m1)*d_(m3,n3)
       - 1/2*p1(m2)*p2(m1)*d_(n1,n2)*d_(m3,n3)
       - 1/2*p1(m3)*p2(n3)*d_(n1,n2)*d_(m1,m2)
       + p1.p2*d_(n1,m3)*d_(n2,m2)*d_(m1,n3)
       - p1.p2*d_(n1,n2)*d_(m3,m1)*d_(m2,n3)
       + 1/4*p1.p2*d_(n1,n2)*d_(m3,n3)*d_(m1,m2)
       - 1/4*p1.p2*d_(n1,m1)*d_(n2,m2)*d_(m3,n3))
     + (2*p1(m2)*p2(m3)*d_(n1,n2)*d_(n3,m1)
       + p1(m2)*p2(m1)*d_(n1,n3)*d_(n2,m3)
       - p1(m1)*p2(m3)*d_(n1,n3)*d_(n2,m2)
       - p1(m3)*p2(m1)*d_(n1,n3)*d_(n2,m2)
       - p1(n2)*p2(m2)*d_(n1,n3)*d_(m1,m3)
       + 1/2*p1(n3)*p2(m3)*d_(n1,m1)*d_(n2,m2)
       + 1/2*p1(n2)*p2(m2)*d_(n1,m1)*d_(n3,m3)
       - 1/2*p1(m2)*p2(m1)*d_(n1,n2)*d_(n3,m3)
       - 1/2*p1(n3)*p2(m3)*d_(n1,n2)*d_(m1,m2)
       + p1.p2*d_(n1,n3)*d_(n2,m2)*d_(m1,m3)
       - p1.p2*d_(n1,n2)*d_(n3,m1)*d_(m2,m3)
       + 1/4*p1.p2*d_(n1,n2)*d_(n3,m3)*d_(m1,m2)
       - 1/4*p1.p2*d_(n1,m1)*d_(n2,m2)*d_(n3,m3))
* --- permutation (1, 3, 2), summed over mu_i <-> nu_i ---
     + (2*p1(n3)*p3(n2)*d_(m1,m3)*d_(m2,n1)
       + p1(n3)*p3(n1)*d_(m1,m2)*d_(m3,n2)
       - p1(n1)*p3(n2)*d_(m1,m2)*d_(m3,n3)
       - p1(n2)*p3(n1)*d_(m1,m2)*d_(m3,n3)
       - p1(m3)*p3(n3)*d_(m1,m2)*d_(n1,n2)
       + 1/2*p1(m2)*p3(n2)*d_(m1,n1)*d_(m3,n3)
       + 1/2*p1(m3)*p3(n3)*d_(m1,n1)*d_(m2,n2)
       - 1/2*p1(n3)*p3(n1)*d_(m1,m3)*d_(m2,n2)
       - 1/2*p1(m2)*p3(n2)*d_(m1,m3)*d_(n1,n3)
       + p1.p3*d_(m1,m2)*d_(m3,n3)*d_(n1,n2)
       - p1.p3*d_(m1,m3)*d_(m2,n1)*d_(n3,n2)
       + 1/4*p1.p3*d_(m1,m3)*d_(m2,n2)*d_(n1,n3)
       - 1/4*p1.p3*d_(m1,n1)*d_(m3,n3)*d_(m2,n2))
     + (2*p1(m3)*p3(n2)*d_(m1,n3)*d_(m2,n1)
       + p1(m3)*p3(n1)*d_(m1,m2)*d_(n3,n2)
       - p1(n1)*p3(n2)*d_(m1,m2)*d_(n3,m3)
       - p1(n2)*p3(n1)*d_(m1,m2)*d_(n3,m3)
       - p1(n3)*p3(m3)*d_(m1,m2)*d_(n1,n2)
       + 1/2*p1(m2)*p3(n2)*d_(m1,n1)*d_(n3,m3)
       + 1/2*p1(n3)*p3(m3)*d_(m1,n1)*d_(m2,n2)
       - 1/2*p1(m3)*p3(n1)*d_(m1,n3)*d_(m2,n2)
       - 1/2*p1(m2)*p3(n2)*d_(m1,n3)*d_(n1,m3)
       + p1.p3*d_(m1,m2)*d_(n3,m3)*d_(n1,n2)
       - p1.p3*d_(m1,n3)*d_(m2,n1)*d_(m3,n2)
       + 1/4*p1.p3*d_(m1,n3)*d_(m2,n2)*d_(n1,m3)
       - 1/4*p1.p3*d_(m1,n1)*d_(n3,m3)*d_(m2,n2))
     + (2*p1(n3)*p3(m2)*d_(m1,m3)*d_(n2,n1)
       + p1(n3)*p3(n1)*d_(m1,n2)*d_(m3,m2)
       - p1(n1)*p3(m2)*d_(m1,n2)*d_(m3,n3)
       - p1(m2)*p3(n1)*d_(m1,n2)*d_(m3,n3)
       - p1(m3)*p3(n3)*d_(m1,n2)*d_(n1,m2)
       + 1/2*p1(n2)*p3(m2)*d_(m1,n1)*d_(m3,n3)
       + 1/2*p1(m3)*p3(n3)*d_(m1,n1)*d_(n2,m2)
       - 1/2*p1(n3)*p3(n1)*d_(m1,m3)*d_(n2,m2)
       - 1/2*p1(n2)*p3(m2)*d_(m1,m3)*d_(n1,n3)
       + p1.p3*d_(m1,n2)*d_(m3,n3)*d_(n1,m2)
       - p1.p3*d_(m1,m3)*d_(n2,n1)*d_(n3,m2)
       + 1/4*p1.p3*d_(m1,m3)*d_(n2,m2)*d_(n1,n3)
       - 1/4*p1.p3*d_(m1,n1)*d_(m3,n3)*d_(n2,m2))
     + (2*p1(m3)*p3(m2)*d_(m1,n3)*d_(n2,n1)
       + p1(m3)*p3(n1)*d_(m1,n2)*d_(n3,m2)
       - p1(n1)*p3(m2)*d_(m1,n2)*d_(n3,m3)
       - p1(m2)*p3(n1)*d_(m1,n2)*d_(n3,m3)
       - p1(n3)*p3(m3)*d_(m1,n2)*d_(n1,m2)
       + 1/2*p1(n2)*p3(m2)*d_(m1,n1)*d_(n3,m3)
       + 1/2*p1(n3)*p3(m3)*d_(m1,n1)*d_(n2,m2)
       - 1/2*p1(m3)*p3(n1)*d_(m1,n3)*d_(n2,m2)
       - 1/2*p1(n2)*p3(m2)*d_(m1,n3)*d_(n1,m3)
       + p1.p3*d_(m1,n2)*d_(n3,m3)*d_(n1,m2)
       - p1.p3*d_(m1,n3)*d_(n2,n1)*d_(m3,m2)
       + 1/4*p1.p3*d_(m1,n3)*d_(n2,m2)*d_(n1,m3)
       - 1/4*p1.p3*d_(m1,n1)*d_(n3,m3)*d_(n2,m2))
     + (2*p1(n3)*p3(n2)*d_(n1,m3)*d_(m2,m1)
       + p1(n3)*p3(m1)*d_(n1,m2)*d_(m3,n2)
       - p1(m1)*p3(n2)*d_(n1,m2)*d_(m3,n3)
       - p1(n2)*p3(m1)*d_(n1,m2)*d_(m3,n3)
       - p1(m3)*p3(n3)*d_(n1,m2)*d_(m1,n2)
       + 1/2*p1(m2)*p3(n2)*d_(n1,m1)*d_(m3,n3)
       + 1/2*p1(m3)*p3(n3)*d_(n1,m1)*d_(m2,n2)
       - 1/2*p1(n3)*p3(m1)*d_(n1,m3)*d_(m2,n2)
       - 1/2*p1(m2)*p3(n2)*d_(n1,m3)*d_(m1,n3)
       + p1.p3*d_(n1,m2)*d_(m3,n3)*d_(m1,n2)
       - p1.p3*d_(n1,m3)*d_(m2,m1)*d_(n3,n2)
       + 1/4*p1.p3*d_(n1,m3)*d_(m2,n2)*d_(m1,n3)
       - 1/4*p1.p3*d_(n1,m1)*d_(m3,n3)*d_(m2,n2))
     + (2*p1(m3)*p3(n2)*d_(n1,n3)*d_(m2,m1)
       + p1(m3)*p3(m1)*d_(n1,m2)*d_(n3,n2)
       - p1(m1)*p3(n2)*d_(n1,m2)*d_(n3,m3)
       - p1(n2)*p3(m1)*d_(n1,m2)*d_(n3,m3)
       - p1(n3)*p3(m3)*d_(n1,m2)*d_(m1,n2)
       + 1/2*p1(m2)*p3(n2)*d_(n1,m1)*d_(n3,m3)
       + 1/2*p1(n3)*p3(m3)*d_(n1,m1)*d_(m2,n2)
       - 1/2*p1(m3)*p3(m1)*d_(n1,n3)*d_(m2,n2)
       - 1/2*p1(m2)*p3(n2)*d_(n1,n3)*d_(m1,m3)
       + p1.p3*d_(n1,m2)*d_(n3,m3)*d_(m1,n2)
       - p1.p3*d_(n1,n3)*d_(m2,m1)*d_(m3,n2)
       + 1/4*p1.p3*d_(n1,n3)*d_(m2,n2)*d_(m1,m3)
       - 1/4*p1.p3*d_(n1,m1)*d_(n3,m3)*d_(m2,n2))
     + (2*p1(n3)*p3(m2)*d_(n1,m3)*d_(n2,m1)
       + p1(n3)*p3(m1)*d_(n1,n2)*d_(m3,m2)
       - p1(m1)*p3(m2)*d_(n1,n2)*d_(m3,n3)
       - p1(m2)*p3(m1)*d_(n1,n2)*d_(m3,n3)
       - p1(m3)*p3(n3)*d_(n1,n2)*d_(m1,m2)
       + 1/2*p1(n2)*p3(m2)*d_(n1,m1)*d_(m3,n3)
       + 1/2*p1(m3)*p3(n3)*d_(n1,m1)*d_(n2,m2)
       - 1/2*p1(n3)*p3(m1)*d_(n1,m3)*d_(n2,m2)
       - 1/2*p1(n2)*p3(m2)*d_(n1,m3)*d_(m1,n3)
       + p1.p3*d_(n1,n2)*d_(m3,n3)*d_(m1,m2)
       - p1.p3*d_(n1,m3)*d_(n2,m1)*d_(n3,m2)
       + 1/4*p1.p3*d_(n1,m3)*d_(n2,m2)*d_(m1,n3)
       - 1/4*p1.p3*d_(n1,m1)*d_(m3,n3)*d_(n2,m2))
     + (2*p1(m3)*p3(m2)*d_(n1,n3)*d_(n2,m1)
       + p1(m3)*p3(m1)*d_(n1,n2)*d_(n3,m2)
       - p1(m1)*p3(m2)*d_(n1,n2)*d_(n3,m3)
       - p1(m2)*p3(m1)*d_(n1,n2)*d_(n3,m3)
       - p1(n3)*p3(m3)*d_(n1,n2)*d_(m1,m2)
       + 1/2*p1(n2)*p3(m2)*d_(n1,m1)*d_(n3,m3)
       + 1/2*p1(n3)*p3(m3)*d_(n1,m1)*d_(n2,m2)
       - 1/2*p1(m3)*p3(m1)*d_(n1,n3)*d_(n2,m2)
       - 1/2*p1(n2)*p3(m2)*d_(n1,n3)*d_(m1,m3)
       + p1.p3*d_(n1,n2)*d_(n3,m3)*d_(m1,m2)
       - p1.p3*d_(n1,n3)*d_(n2,m1)*d_(m3,m2)
       + 1/4*p1.p3*d_(n1,n3)*d_(n2,m2)*d_(m1,m3)
       - 1/4*p1.p3*d_(n1,m1)*d_(n3,m3)*d_(n2,m2))
* --- permutation (2, 1, 3), summed over mu_i <-> nu_i ---
     + (2*p2(n1)*p1(n3)*d_(m2,m1)*d_(m3,n2)
       + p2(n1)*p1(n2)*d_(m2,m3)*d_(m1,n3)
       - p2(n2)*p1(n3)*d_(m2,m3)*d_(m1,n1)
       - p2(n3)*p1(n2)*d_(m2,m3)*d_(m1,n1)
       - p2(m1)*p1(n1)*d_(m2,m3)*d_(n2,n3)
       + 1/2*p2(m3)*p1(n3)*d_(m2,n2)*d_(m1,n1)
       + 1/2*p2(m1)*p1(n1)*d_(m2,n2)*d_(m3,n3)
       - 1/2*p2(n1)*p1(n2)*d_(m2,m1)*d_(m3,n3)
       - 1/2*p2(m3)*p1(n3)*d_(m2,m1)*d_(n2,n1)
       + p2.p1*d_(m2,m3)*d_(m1,n1)*d_(n2,n3)
       - p2.p1*d_(m2,m1)*d_(m3,n2)*d_(n1,n3)
       + 1/4*p2.p1*d_(m2,m1)*d_(m3,n3)*d_(n2,n1)
       - 1/4*p2.p1*d_(m2,n2)*d_(m1,n1)*d_(m3,n3))
     + (2*p2(n1)*p1(m3)*d_(m2,m1)*d_(n3,n2)
       + p2(n1)*p1(n2)*d_(m2,n3)*d_(m1,m3)
       - p2(n2)*p1(m3)*d_(m2,n3)*d_(m1,n1)
       - p2(m3)*p1(n2)*d_(m2,n3)*d_(m1,n1)
       - p2(m1)*p1(n1)*d_(m2,n3)*d_(n2,m3)
       + 1/2*p2(n3)*p1(m3)*d_(m2,n2)*d_(m1,n1)
       + 1/2*p2(m1)*p1(n1)*d_(m2,n2)*d_(n3,m3)
       - 1/2*p2(n1)*p1(n2)*d_(m2,m1)*d_(n3,m3)
       - 1/2*p2(n3)*p1(m3)*d_(m2,m1)*d_(n2,n1)
       + p2.p1*d_(m2,n3)*d_(m1,n1)*d_(n2,m3)
       - p2.p1*d_(m2,m1)*d_(n3,n2)*d_(n1,m3)
       + 1/4*p2.p1*d_(m2,m1)*d_(n3,m3)*d_(n2,n1)
       - 1/4*p2.p1*d_(m2,n2)*d_(m1,n1)*d_(n3,m3))
     + (2*p2(n1)*p1(n3)*d_(n2,m1)*d_(m3,m2)
       + p2(n1)*p1(m2)*d_(n2,m3)*d_(m1,n3)
       - p2(m2)*p1(n3)*d_(n2,m3)*d_(m1,n1)
       - p2(n3)*p1(m2)*d_(n2,m3)*d_(m1,n1)
       - p2(m1)*p1(n1)*d_(n2,m3)*d_(m2,n3)
       + 1/2*p2(m3)*p1(n3)*d_(n2,m2)*d_(m1,n1)
       + 1/2*p2(m1)*p1(n1)*d_(n2,m2)*d_(m3,n3)
       - 1/2*p2(n1)*p1(m2)*d_(n2,m1)*d_(m3,n3)
       - 1/2*p2(m3)*p1(n3)*d_(n2,m1)*d_(m2,n1)
       + p2.p1*d_(n2,m3)*d_(m1,n1)*d_(m2,n3)
       - p2.p1*d_(n2,m1)*d_(m3,m2)*d_(n1,n3)
       + 1/4*p2.p1*d_(n2,m1)*d_(m3,n3)*d_(m2,n1)
       - 1/4*p2.p1*d_(n2,m2)*d_(m1,n1)*d_(m3,n3))
     + (2*p2(n1)*p1(m3)*d_(n2,m1)*d_(n3,m2)
       + p2(n1)*p1(m2)*d_(n2,n3)*d_(m1,m3)
       - p2(m2)*p1(m3)*d_(n2,n3)*d_(m1,n1)
       - p2(m3)*p1(m2)*d_(n2,n3)*d_(m1,n1)
       - p2(m1)*p1(n1)*d_(n2,n3)*d_(m2,m3)
       + 1/2*p2(n3)*p1(m3)*d_(n2,m2)*d_(m1,n1)
       + 1/2*p2(m1)*p1(n1)*d_(n2,m2)*d_(n3,m3)
       - 1/2*p2(n1)*p1(m2)*d_(n2,m1)*d_(n3,m3)
       - 1/2*p2(n3)*p1(m3)*d_(n2,m1)*d_(m2,n1)
       + p2.p1*d_(n2,n3)*d_(m1,n1)*d_(m2,m3)
       - p2.p1*d_(n2,m1)*d_(n3,m2)*d_(n1,m3)
       + 1/4*p2.p1*d_(n2,m1)*d_(n3,m3)*d_(m2,n1)
       - 1/4*p2.p1*d_(n2,m2)*d_(m1,n1)*d_(n3,m3))
     + (2*p2(m1)*p1(n3)*d_(m2,n1)*d_(m3,n2)
       + p2(m1)*p1(n2)*d_(m2,m3)*d_(n1,n3)
       - p2(n2)*p1(n3)*d_(m2,m3)*d_(n1,m1)
       - p2(n3)*p1(n2)*d_(m2,m3)*d_(n1,m1)
       - p2(n1)*p1(m1)*d_(m2,m3)*d_(n2,n3)
       + 1/2*p2(m3)*p1(n3)*d_(m2,n2)*d_(n1,m1)
       + 1/2*p2(n1)*p1(m1)*d_(m2,n2)*d_(m3,n3)
       - 1/2*p2(m1)*p1(n2)*d_(m2,n1)*d_(m3,n3)
       - 1/2*p2(m3)*p1(n3)*d_(m2,n1)*d_(n2,m1)
       + p2.p1*d_(m2,m3)*d_(n1,m1)*d_(n2,n3)
       - p2.p1*d_(m2,n1)*d_(m3,n2)*d_(m1,n3)
       + 1/4*p2.p1*d_(m2,n1)*d_(m3,n3)*d_(n2,m1)
       - 1/4*p2.p1*d_(m2,n2)*d_(n1,m1)*d_(m3,n3))
     + (2*p2(m1)*p1(m3)*d_(m2,n1)*d_(n3,n2)
       + p2(m1)*p1(n2)*d_(m2,n3)*d_(n1,m3)
       - p2(n2)*p1(m3)*d_(m2,n3)*d_(n1,m1)
       - p2(m3)*p1(n2)*d_(m2,n3)*d_(n1,m1)
       - p2(n1)*p1(m1)*d_(m2,n3)*d_(n2,m3)
       + 1/2*p2(n3)*p1(m3)*d_(m2,n2)*d_(n1,m1)
       + 1/2*p2(n1)*p1(m1)*d_(m2,n2)*d_(n3,m3)
       - 1/2*p2(m1)*p1(n2)*d_(m2,n1)*d_(n3,m3)
       - 1/2*p2(n3)*p1(m3)*d_(m2,n1)*d_(n2,m1)
       + p2.p1*d_(m2,n3)*d_(n1,m1)*d_(n2,m3)
       - p2.p1*d_(m2,n1)*d_(n3,n2)*d_(m1,m3)
       + 1/4*p2.p1*d_(m2,n1)*d_(n3,m3)*d_(n2,m1)
       - 1/4*p2.p1*d_(m2,n2)*d_(n1,m1)*d_(n3,m3))
     + (2*p2(m1)*p1(n3)*d_(n2,n1)*d_(m3,m2)
       + p2(m1)*p1(m2)*d_(n2,m3)*d_(n1,n3)
       - p2(m2)*p1(n3)*d_(n2,m3)*d_(n1,m1)
       - p2(n3)*p1(m2)*d_(n2,m3)*d_(n1,m1)
       - p2(n1)*p1(m1)*d_(n2,m3)*d_(m2,n3)
       + 1/2*p2(m3)*p1(n3)*d_(n2,m2)*d_(n1,m1)
       + 1/2*p2(n1)*p1(m1)*d_(n2,m2)*d_(m3,n3)
       - 1/2*p2(m1)*p1(m2)*d_(n2,n1)*d_(m3,n3)
       - 1/2*p2(m3)*p1(n3)*d_(n2,n1)*d_(m2,m1)
       + p2.p1*d_(n2,m3)*d_(n1,m1)*d_(m2,n3)
       - p2.p1*d_(n2,n1)*d_(m3,m2)*d_(m1,n3)
       + 1/4*p2.p1*d_(n2,n1)*d_(m3,n3)*d_(m2,m1)
       - 1/4*p2.p1*d_(n2,m2)*d_(n1,m1)*d_(m3,n3))
     + (2*p2(m1)*p1(m3)*d_(n2,n1)*d_(n3,m2)
       + p2(m1)*p1(m2)*d_(n2,n3)*d_(n1,m3)
       - p2(m2)*p1(m3)*d_(n2,n3)*d_(n1,m1)
       - p2(m3)*p1(m2)*d_(n2,n3)*d_(n1,m1)
       - p2(n1)*p1(m1)*d_(n2,n3)*d_(m2,m3)
       + 1/2*p2(n3)*p1(m3)*d_(n2,m2)*d_(n1,m1)
       + 1/2*p2(n1)*p1(m1)*d_(n2,m2)*d_(n3,m3)
       - 1/2*p2(m1)*p1(m2)*d_(n2,n1)*d_(n3,m3)
       - 1/2*p2(n3)*p1(m3)*d_(n2,n1)*d_(m2,m1)
       + p2.p1*d_(n2,n3)*d_(n1,m1)*d_(m2,m3)
       - p2.p1*d_(n2,n1)*d_(n3,m2)*d_(m1,m3)
       + 1/4*p2.p1*d_(n2,n1)*d_(n3,m3)*d_(m2,m1)
       - 1/4*p2.p1*d_(n2,m2)*d_(n1,m1)*d_(n3,m3))
* --- permutation (2, 3, 1), summed over mu_i <-> nu_i ---
     + (2*p2(n3)*p3(n1)*d_(m2,m3)*d_(m1,n2)
       + p2(n3)*p3(n2)*d_(m2,m1)*d_(m3,n1)
       - p2(n2)*p3(n1)*d_(m2,m1)*d_(m3,n3)
       - p2(n1)*p3(n2)*d_(m2,m1)*d_(m3,n3)
       - p2(m3)*p3(n3)*d_(m2,m1)*d_(n2,n1)
       + 1/2*p2(m1)*p3(n1)*d_(m2,n2)*d_(m3,n3)
       + 1/2*p2(m3)*p3(n3)*d_(m2,n2)*d_(m1,n1)
       - 1/2*p2(n3)*p3(n2)*d_(m2,m3)*d_(m1,n1)
       - 1/2*p2(m1)*p3(n1)*d_(m2,m3)*d_(n2,n3)
       + p2.p3*d_(m2,m1)*d_(m3,n3)*d_(n2,n1)
       - p2.p3*d_(m2,m3)*d_(m1,n2)*d_(n3,n1)
       + 1/4*p2.p3*d_(m2,m3)*d_(m1,n1)*d_(n2,n3)
       - 1/4*p2.p3*d_(m2,n2)*d_(m3,n3)*d_(m1,n1))
     + (2*p2(m3)*p3(n1)*d_(m2,n3)*d_(m1,n2)
       + p2(m3)*p3(n2)*d_(m2,m1)*d_(n3,n1)
       - p2(n2)*p3(n1)*d_(m2,m1)*d_(n3,m3)
       - p2(n1)*p3(n2)*d_(m2,m1)*d_(n3,m3)
       - p2(n3)*p3(m3)*d_(m2,m1)*d_(n2,n1)
       + 1/2*p2(m1)*p3(n1)*d_(m2,n2)*d_(n3,m3)
       + 1/2*p2(n3)*p3(m3)*d_(m2,n2)*d_(m1,n1)
       - 1/2*p2(m3)*p3(n2)*d_(m2,n3)*d_(m1,n1)
       - 1/2*p2(m1)*p3(n1)*d_(m2,n3)*d_(n2,m3)
       + p2.p3*d_(m2,m1)*d_(n3,m3)*d_(n2,n1)
       - p2.p3*d_(m2,n3)*d_(m1,n2)*d_(m3,n1)
       + 1/4*p2.p3*d_(m2,n3)*d_(m1,n1)*d_(n2,m3)
       - 1/4*p2.p3*d_(m2,n2)*d_(n3,m3)*d_(m1,n1))
     + (2*p2(n3)*p3(n1)*d_(n2,m3)*d_(m1,m2)
       + p2(n3)*p3(m2)*d_(n2,m1)*d_(m3,n1)
       - p2(m2)*p3(n1)*d_(n2,m1)*d_(m3,n3)
       - p2(n1)*p3(m2)*d_(n2,m1)*d_(m3,n3)
       - p2(m3)*p3(n3)*d_(n2,m1)*d_(m2,n1)
       + 1/2*p2(m1)*p3(n1)*d_(n2,m2)*d_(m3,n3)
       + 1/2*p2(m3)*p3(n3)*d_(n2,m2)*d_(m1,n1)
       - 1/2*p2(n3)*p3(m2)*d_(n2,m3)*d_(m1,n1)
       - 1/2*p2(m1)*p3(n1)*d_(n2,m3)*d_(m2,n3)
       + p2.p3*d_(n2,m1)*d_(m3,n3)*d_(m2,n1)
       - p2.p3*d_(n2,m3)*d_(m1,m2)*d_(n3,n1)
       + 1/4*p2.p3*d_(n2,m3)*d_(m1,n1)*d_(m2,n3)
       - 1/4*p2.p3*d_(n2,m2)*d_(m3,n3)*d_(m1,n1))
     + (2*p2(m3)*p3(n1)*d_(n2,n3)*d_(m1,m2)
       + p2(m3)*p3(m2)*d_(n2,m1)*d_(n3,n1)
       - p2(m2)*p3(n1)*d_(n2,m1)*d_(n3,m3)
       - p2(n1)*p3(m2)*d_(n2,m1)*d_(n3,m3)
       - p2(n3)*p3(m3)*d_(n2,m1)*d_(m2,n1)
       + 1/2*p2(m1)*p3(n1)*d_(n2,m2)*d_(n3,m3)
       + 1/2*p2(n3)*p3(m3)*d_(n2,m2)*d_(m1,n1)
       - 1/2*p2(m3)*p3(m2)*d_(n2,n3)*d_(m1,n1)
       - 1/2*p2(m1)*p3(n1)*d_(n2,n3)*d_(m2,m3)
       + p2.p3*d_(n2,m1)*d_(n3,m3)*d_(m2,n1)
       - p2.p3*d_(n2,n3)*d_(m1,m2)*d_(m3,n1)
       + 1/4*p2.p3*d_(n2,n3)*d_(m1,n1)*d_(m2,m3)
       - 1/4*p2.p3*d_(n2,m2)*d_(n3,m3)*d_(m1,n1))
     + (2*p2(n3)*p3(m1)*d_(m2,m3)*d_(n1,n2)
       + p2(n3)*p3(n2)*d_(m2,n1)*d_(m3,m1)
       - p2(n2)*p3(m1)*d_(m2,n1)*d_(m3,n3)
       - p2(m1)*p3(n2)*d_(m2,n1)*d_(m3,n3)
       - p2(m3)*p3(n3)*d_(m2,n1)*d_(n2,m1)
       + 1/2*p2(n1)*p3(m1)*d_(m2,n2)*d_(m3,n3)
       + 1/2*p2(m3)*p3(n3)*d_(m2,n2)*d_(n1,m1)
       - 1/2*p2(n3)*p3(n2)*d_(m2,m3)*d_(n1,m1)
       - 1/2*p2(n1)*p3(m1)*d_(m2,m3)*d_(n2,n3)
       + p2.p3*d_(m2,n1)*d_(m3,n3)*d_(n2,m1)
       - p2.p3*d_(m2,m3)*d_(n1,n2)*d_(n3,m1)
       + 1/4*p2.p3*d_(m2,m3)*d_(n1,m1)*d_(n2,n3)
       - 1/4*p2.p3*d_(m2,n2)*d_(m3,n3)*d_(n1,m1))
     + (2*p2(m3)*p3(m1)*d_(m2,n3)*d_(n1,n2)
       + p2(m3)*p3(n2)*d_(m2,n1)*d_(n3,m1)
       - p2(n2)*p3(m1)*d_(m2,n1)*d_(n3,m3)
       - p2(m1)*p3(n2)*d_(m2,n1)*d_(n3,m3)
       - p2(n3)*p3(m3)*d_(m2,n1)*d_(n2,m1)
       + 1/2*p2(n1)*p3(m1)*d_(m2,n2)*d_(n3,m3)
       + 1/2*p2(n3)*p3(m3)*d_(m2,n2)*d_(n1,m1)
       - 1/2*p2(m3)*p3(n2)*d_(m2,n3)*d_(n1,m1)
       - 1/2*p2(n1)*p3(m1)*d_(m2,n3)*d_(n2,m3)
       + p2.p3*d_(m2,n1)*d_(n3,m3)*d_(n2,m1)
       - p2.p3*d_(m2,n3)*d_(n1,n2)*d_(m3,m1)
       + 1/4*p2.p3*d_(m2,n3)*d_(n1,m1)*d_(n2,m3)
       - 1/4*p2.p3*d_(m2,n2)*d_(n3,m3)*d_(n1,m1))
     + (2*p2(n3)*p3(m1)*d_(n2,m3)*d_(n1,m2)
       + p2(n3)*p3(m2)*d_(n2,n1)*d_(m3,m1)
       - p2(m2)*p3(m1)*d_(n2,n1)*d_(m3,n3)
       - p2(m1)*p3(m2)*d_(n2,n1)*d_(m3,n3)
       - p2(m3)*p3(n3)*d_(n2,n1)*d_(m2,m1)
       + 1/2*p2(n1)*p3(m1)*d_(n2,m2)*d_(m3,n3)
       + 1/2*p2(m3)*p3(n3)*d_(n2,m2)*d_(n1,m1)
       - 1/2*p2(n3)*p3(m2)*d_(n2,m3)*d_(n1,m1)
       - 1/2*p2(n1)*p3(m1)*d_(n2,m3)*d_(m2,n3)
       + p2.p3*d_(n2,n1)*d_(m3,n3)*d_(m2,m1)
       - p2.p3*d_(n2,m3)*d_(n1,m2)*d_(n3,m1)
       + 1/4*p2.p3*d_(n2,m3)*d_(n1,m1)*d_(m2,n3)
       - 1/4*p2.p3*d_(n2,m2)*d_(m3,n3)*d_(n1,m1))
     + (2*p2(m3)*p3(m1)*d_(n2,n3)*d_(n1,m2)
       + p2(m3)*p3(m2)*d_(n2,n1)*d_(n3,m1)
       - p2(m2)*p3(m1)*d_(n2,n1)*d_(n3,m3)
       - p2(m1)*p3(m2)*d_(n2,n1)*d_(n3,m3)
       - p2(n3)*p3(m3)*d_(n2,n1)*d_(m2,m1)
       + 1/2*p2(n1)*p3(m1)*d_(n2,m2)*d_(n3,m3)
       + 1/2*p2(n3)*p3(m3)*d_(n2,m2)*d_(n1,m1)
       - 1/2*p2(m3)*p3(m2)*d_(n2,n3)*d_(n1,m1)
       - 1/2*p2(n1)*p3(m1)*d_(n2,n3)*d_(m2,m3)
       + p2.p3*d_(n2,n1)*d_(n3,m3)*d_(m2,m1)
       - p2.p3*d_(n2,n3)*d_(n1,m2)*d_(m3,m1)
       + 1/4*p2.p3*d_(n2,n3)*d_(n1,m1)*d_(m2,m3)
       - 1/4*p2.p3*d_(n2,m2)*d_(n3,m3)*d_(n1,m1))
* --- permutation (3, 1, 2), summed over mu_i <-> nu_i ---
     + (2*p3(n1)*p1(n2)*d_(m3,m1)*d_(m2,n3)
       + p3(n1)*p1(n3)*d_(m3,m2)*d_(m1,n2)
       - p3(n3)*p1(n2)*d_(m3,m2)*d_(m1,n1)
       - p3(n2)*p1(n3)*d_(m3,m2)*d_(m1,n1)
       - p3(m1)*p1(n1)*d_(m3,m2)*d_(n3,n2)
       + 1/2*p3(m2)*p1(n2)*d_(m3,n3)*d_(m1,n1)
       + 1/2*p3(m1)*p1(n1)*d_(m3,n3)*d_(m2,n2)
       - 1/2*p3(n1)*p1(n3)*d_(m3,m1)*d_(m2,n2)
       - 1/2*p3(m2)*p1(n2)*d_(m3,m1)*d_(n3,n1)
       + p3.p1*d_(m3,m2)*d_(m1,n1)*d_(n3,n2)
       - p3.p1*d_(m3,m1)*d_(m2,n3)*d_(n1,n2)
       + 1/4*p3.p1*d_(m3,m1)*d_(m2,n2)*d_(n3,n1)
       - 1/4*p3.p1*d_(m3,n3)*d_(m1,n1)*d_(m2,n2))
     + (2*p3(n1)*p1(n2)*d_(n3,m1)*d_(m2,m3)
       + p3(n1)*p1(m3)*d_(n3,m2)*d_(m1,n2)
       - p3(m3)*p1(n2)*d_(n3,m2)*d_(m1,n1)
       - p3(n2)*p1(m3)*d_(n3,m2)*d_(m1,n1)
       - p3(m1)*p1(n1)*d_(n3,m2)*d_(m3,n2)
       + 1/2*p3(m2)*p1(n2)*d_(n3,m3)*d_(m1,n1)
       + 1/2*p3(m1)*p1(n1)*d_(n3,m3)*d_(m2,n2)
       - 1/2*p3(n1)*p1(m3)*d_(n3,m1)*d_(m2,n2)
       - 1/2*p3(m2)*p1(n2)*d_(n3,m1)*d_(m3,n1)
       + p3.p1*d_(n3,m2)*d_(m1,n1)*d_(m3,n2)
       - p3.p1*d_(n3,m1)*d_(m2,m3)*d_(n1,n2)
       + 1/4*p3.p1*d_(n3,m1)*d_(m2,n2)*d_(m3,n1)
       - 1/4*p3.p1*d_(n3,m3)*d_(m1,n1)*d_(m2,n2))
     + (2*p3(n1)*p1(m2)*d_(m3,m1)*d_(n2,n3)
       + p3(n1)*p1(n3)*d_(m3,n2)*d_(m1,m2)
       - p3(n3)*p1(m2)*d_(m3,n2)*d_(m1,n1)
       - p3(m2)*p1(n3)*d_(m3,n2)*d_(m1,n1)
       - p3(m1)*p1(n1)*d_(m3,n2)*d_(n3,m2)
       + 1/2*p3(n2)*p1(m2)*d_(m3,n3)*d_(m1,n1)
       + 1/2*p3(m1)*p1(n1)*d_(m3,n3)*d_(n2,m2)
       - 1/2*p3(n1)*p1(n3)*d_(m3,m1)*d_(n2,m2)
       - 1/2*p3(n2)*p1(m2)*d_(m3,m1)*d_(n3,n1)
       + p3.p1*d_(m3,n2)*d_(m1,n1)*d_(n3,m2)
       - p3.p1*d_(m3,m1)*d_(n2,n3)*d_(n1,m2)
       + 1/4*p3.p1*d_(m3,m1)*d_(n2,m2)*d_(n3,n1)
       - 1/4*p3.p1*d_(m3,n3)*d_(m1,n1)*d_(n2,m2))
     + (2*p3(n1)*p1(m2)*d_(n3,m1)*d_(n2,m3)
       + p3(n1)*p1(m3)*d_(n3,n2)*d_(m1,m2)
       - p3(m3)*p1(m2)*d_(n3,n2)*d_(m1,n1)
       - p3(m2)*p1(m3)*d_(n3,n2)*d_(m1,n1)
       - p3(m1)*p1(n1)*d_(n3,n2)*d_(m3,m2)
       + 1/2*p3(n2)*p1(m2)*d_(n3,m3)*d_(m1,n1)
       + 1/2*p3(m1)*p1(n1)*d_(n3,m3)*d_(n2,m2)
       - 1/2*p3(n1)*p1(m3)*d_(n3,m1)*d_(n2,m2)
       - 1/2*p3(n2)*p1(m2)*d_(n3,m1)*d_(m3,n1)
       + p3.p1*d_(n3,n2)*d_(m1,n1)*d_(m3,m2)
       - p3.p1*d_(n3,m1)*d_(n2,m3)*d_(n1,m2)
       + 1/4*p3.p1*d_(n3,m1)*d_(n2,m2)*d_(m3,n1)
       - 1/4*p3.p1*d_(n3,m3)*d_(m1,n1)*d_(n2,m2))
     + (2*p3(m1)*p1(n2)*d_(m3,n1)*d_(m2,n3)
       + p3(m1)*p1(n3)*d_(m3,m2)*d_(n1,n2)
       - p3(n3)*p1(n2)*d_(m3,m2)*d_(n1,m1)
       - p3(n2)*p1(n3)*d_(m3,m2)*d_(n1,m1)
       - p3(n1)*p1(m1)*d_(m3,m2)*d_(n3,n2)
       + 1/2*p3(m2)*p1(n2)*d_(m3,n3)*d_(n1,m1)
       + 1/2*p3(n1)*p1(m1)*d_(m3,n3)*d_(m2,n2)
       - 1/2*p3(m1)*p1(n3)*d_(m3,n1)*d_(m2,n2)
       - 1/2*p3(m2)*p1(n2)*d_(m3,n1)*d_(n3,m1)
       + p3.p1*d_(m3,m2)*d_(n1,m1)*d_(n3,n2)
       - p3.p1*d_(m3,n1)*d_(m2,n3)*d_(m1,n2)
       + 1/4*p3.p1*d_(m3,n1)*d_(m2,n2)*d_(n3,m1)
       - 1/4*p3.p1*d_(m3,n3)*d_(n1,m1)*d_(m2,n2))
     + (2*p3(m1)*p1(n2)*d_(n3,n1)*d_(m2,m3)
       + p3(m1)*p1(m3)*d_(n3,m2)*d_(n1,n2)
       - p3(m3)*p1(n2)*d_(n3,m2)*d_(n1,m1)
       - p3(n2)*p1(m3)*d_(n3,m2)*d_(n1,m1)
       - p3(n1)*p1(m1)*d_(n3,m2)*d_(m3,n2)
       + 1/2*p3(m2)*p1(n2)*d_(n3,m3)*d_(n1,m1)
       + 1/2*p3(n1)*p1(m1)*d_(n3,m3)*d_(m2,n2)
       - 1/2*p3(m1)*p1(m3)*d_(n3,n1)*d_(m2,n2)
       - 1/2*p3(m2)*p1(n2)*d_(n3,n1)*d_(m3,m1)
       + p3.p1*d_(n3,m2)*d_(n1,m1)*d_(m3,n2)
       - p3.p1*d_(n3,n1)*d_(m2,m3)*d_(m1,n2)
       + 1/4*p3.p1*d_(n3,n1)*d_(m2,n2)*d_(m3,m1)
       - 1/4*p3.p1*d_(n3,m3)*d_(n1,m1)*d_(m2,n2))
     + (2*p3(m1)*p1(m2)*d_(m3,n1)*d_(n2,n3)
       + p3(m1)*p1(n3)*d_(m3,n2)*d_(n1,m2)
       - p3(n3)*p1(m2)*d_(m3,n2)*d_(n1,m1)
       - p3(m2)*p1(n3)*d_(m3,n2)*d_(n1,m1)
       - p3(n1)*p1(m1)*d_(m3,n2)*d_(n3,m2)
       + 1/2*p3(n2)*p1(m2)*d_(m3,n3)*d_(n1,m1)
       + 1/2*p3(n1)*p1(m1)*d_(m3,n3)*d_(n2,m2)
       - 1/2*p3(m1)*p1(n3)*d_(m3,n1)*d_(n2,m2)
       - 1/2*p3(n2)*p1(m2)*d_(m3,n1)*d_(n3,m1)
       + p3.p1*d_(m3,n2)*d_(n1,m1)*d_(n3,m2)
       - p3.p1*d_(m3,n1)*d_(n2,n3)*d_(m1,m2)
       + 1/4*p3.p1*d_(m3,n1)*d_(n2,m2)*d_(n3,m1)
       - 1/4*p3.p1*d_(m3,n3)*d_(n1,m1)*d_(n2,m2))
     + (2*p3(m1)*p1(m2)*d_(n3,n1)*d_(n2,m3)
       + p3(m1)*p1(m3)*d_(n3,n2)*d_(n1,m2)
       - p3(m3)*p1(m2)*d_(n3,n2)*d_(n1,m1)
       - p3(m2)*p1(m3)*d_(n3,n2)*d_(n1,m1)
       - p3(n1)*p1(m1)*d_(n3,n2)*d_(m3,m2)
       + 1/2*p3(n2)*p1(m2)*d_(n3,m3)*d_(n1,m1)
       + 1/2*p3(n1)*p1(m1)*d_(n3,m3)*d_(n2,m2)
       - 1/2*p3(m1)*p1(m3)*d_(n3,n1)*d_(n2,m2)
       - 1/2*p3(n2)*p1(m2)*d_(n3,n1)*d_(m3,m1)
       + p3.p1*d_(n3,n2)*d_(n1,m1)*d_(m3,m2)
       - p3.p1*d_(n3,n1)*d_(n2,m3)*d_(m1,m2)
       + 1/4*p3.p1*d_(n3,n1)*d_(n2,m2)*d_(m3,m1)
       - 1/4*p3.p1*d_(n3,m3)*d_(n1,m1)*d_(n2,m2))
* --- permutation (3, 2, 1), summed over mu_i <-> nu_i ---
     + (2*p3(n2)*p2(n1)*d_(m3,m2)*d_(m1,n3)
       + p3(n2)*p2(n3)*d_(m3,m1)*d_(m2,n1)
       - p3(n3)*p2(n1)*d_(m3,m1)*d_(m2,n2)
       - p3(n1)*p2(n3)*d_(m3,m1)*d_(m2,n2)
       - p3(m2)*p2(n2)*d_(m3,m1)*d_(n3,n1)
       + 1/2*p3(m1)*p2(n1)*d_(m3,n3)*d_(m2,n2)
       + 1/2*p3(m2)*p2(n2)*d_(m3,n3)*d_(m1,n1)
       - 1/2*p3(n2)*p2(n3)*d_(m3,m2)*d_(m1,n1)
       - 1/2*p3(m1)*p2(n1)*d_(m3,m2)*d_(n3,n2)
       + p3.p2*d_(m3,m1)*d_(m2,n2)*d_(n3,n1)
       - p3.p2*d_(m3,m2)*d_(m1,n3)*d_(n2,n1)
       + 1/4*p3.p2*d_(m3,m2)*d_(m1,n1)*d_(n3,n2)
       - 1/4*p3.p2*d_(m3,n3)*d_(m2,n2)*d_(m1,n1))
     + (2*p3(n2)*p2(n1)*d_(n3,m2)*d_(m1,m3)
       + p3(n2)*p2(m3)*d_(n3,m1)*d_(m2,n1)
       - p3(m3)*p2(n1)*d_(n3,m1)*d_(m2,n2)
       - p3(n1)*p2(m3)*d_(n3,m1)*d_(m2,n2)
       - p3(m2)*p2(n2)*d_(n3,m1)*d_(m3,n1)
       + 1/2*p3(m1)*p2(n1)*d_(n3,m3)*d_(m2,n2)
       + 1/2*p3(m2)*p2(n2)*d_(n3,m3)*d_(m1,n1)
       - 1/2*p3(n2)*p2(m3)*d_(n3,m2)*d_(m1,n1)
       - 1/2*p3(m1)*p2(n1)*d_(n3,m2)*d_(m3,n2)
       + p3.p2*d_(n3,m1)*d_(m2,n2)*d_(m3,n1)
       - p3.p2*d_(n3,m2)*d_(m1,m3)*d_(n2,n1)
       + 1/4*p3.p2*d_(n3,m2)*d_(m1,n1)*d_(m3,n2)
       - 1/4*p3.p2*d_(n3,m3)*d_(m2,n2)*d_(m1,n1))
     + (2*p3(m2)*p2(n1)*d_(m3,n2)*d_(m1,n3)
       + p3(m2)*p2(n3)*d_(m3,m1)*d_(n2,n1)
       - p3(n3)*p2(n1)*d_(m3,m1)*d_(n2,m2)
       - p3(n1)*p2(n3)*d_(m3,m1)*d_(n2,m2)
       - p3(n2)*p2(m2)*d_(m3,m1)*d_(n3,n1)
       + 1/2*p3(m1)*p2(n1)*d_(m3,n3)*d_(n2,m2)
       + 1/2*p3(n2)*p2(m2)*d_(m3,n3)*d_(m1,n1)
       - 1/2*p3(m2)*p2(n3)*d_(m3,n2)*d_(m1,n1)
       - 1/2*p3(m1)*p2(n1)*d_(m3,n2)*d_(n3,m2)
       + p3.p2*d_(m3,m1)*d_(n2,m2)*d_(n3,n1)
       - p3.p2*d_(m3,n2)*d_(m1,n3)*d_(m2,n1)
       + 1/4*p3.p2*d_(m3,n2)*d_(m1,n1)*d_(n3,m2)
       - 1/4*p3.p2*d_(m3,n3)*d_(n2,m2)*d_(m1,n1))
     + (2*p3(m2)*p2(n1)*d_(n3,n2)*d_(m1,m3)
       + p3(m2)*p2(m3)*d_(n3,m1)*d_(n2,n1)
       - p3(m3)*p2(n1)*d_(n3,m1)*d_(n2,m2)
       - p3(n1)*p2(m3)*d_(n3,m1)*d_(n2,m2)
       - p3(n2)*p2(m2)*d_(n3,m1)*d_(m3,n1)
       + 1/2*p3(m1)*p2(n1)*d_(n3,m3)*d_(n2,m2)
       + 1/2*p3(n2)*p2(m2)*d_(n3,m3)*d_(m1,n1)
       - 1/2*p3(m2)*p2(m3)*d_(n3,n2)*d_(m1,n1)
       - 1/2*p3(m1)*p2(n1)*d_(n3,n2)*d_(m3,m2)
       + p3.p2*d_(n3,m1)*d_(n2,m2)*d_(m3,n1)
       - p3.p2*d_(n3,n2)*d_(m1,m3)*d_(m2,n1)
       + 1/4*p3.p2*d_(n3,n2)*d_(m1,n1)*d_(m3,m2)
       - 1/4*p3.p2*d_(n3,m3)*d_(n2,m2)*d_(m1,n1))
     + (2*p3(n2)*p2(m1)*d_(m3,m2)*d_(n1,n3)
       + p3(n2)*p2(n3)*d_(m3,n1)*d_(m2,m1)
       - p3(n3)*p2(m1)*d_(m3,n1)*d_(m2,n2)
       - p3(m1)*p2(n3)*d_(m3,n1)*d_(m2,n2)
       - p3(m2)*p2(n2)*d_(m3,n1)*d_(n3,m1)
       + 1/2*p3(n1)*p2(m1)*d_(m3,n3)*d_(m2,n2)
       + 1/2*p3(m2)*p2(n2)*d_(m3,n3)*d_(n1,m1)
       - 1/2*p3(n2)*p2(n3)*d_(m3,m2)*d_(n1,m1)
       - 1/2*p3(n1)*p2(m1)*d_(m3,m2)*d_(n3,n2)
       + p3.p2*d_(m3,n1)*d_(m2,n2)*d_(n3,m1)
       - p3.p2*d_(m3,m2)*d_(n1,n3)*d_(n2,m1)
       + 1/4*p3.p2*d_(m3,m2)*d_(n1,m1)*d_(n3,n2)
       - 1/4*p3.p2*d_(m3,n3)*d_(m2,n2)*d_(n1,m1))
     + (2*p3(n2)*p2(m1)*d_(n3,m2)*d_(n1,m3)
       + p3(n2)*p2(m3)*d_(n3,n1)*d_(m2,m1)
       - p3(m3)*p2(m1)*d_(n3,n1)*d_(m2,n2)
       - p3(m1)*p2(m3)*d_(n3,n1)*d_(m2,n2)
       - p3(m2)*p2(n2)*d_(n3,n1)*d_(m3,m1)
       + 1/2*p3(n1)*p2(m1)*d_(n3,m3)*d_(m2,n2)
       + 1/2*p3(m2)*p2(n2)*d_(n3,m3)*d_(n1,m1)
       - 1/2*p3(n2)*p2(m3)*d_(n3,m2)*d_(n1,m1)
       - 1/2*p3(n1)*p2(m1)*d_(n3,m2)*d_(m3,n2)
       + p3.p2*d_(n3,n1)*d_(m2,n2)*d_(m3,m1)
       - p3.p2*d_(n3,m2)*d_(n1,m3)*d_(n2,m1)
       + 1/4*p3.p2*d_(n3,m2)*d_(n1,m1)*d_(m3,n2)
       - 1/4*p3.p2*d_(n3,m3)*d_(m2,n2)*d_(n1,m1))
     + (2*p3(m2)*p2(m1)*d_(m3,n2)*d_(n1,n3)
       + p3(m2)*p2(n3)*d_(m3,n1)*d_(n2,m1)
       - p3(n3)*p2(m1)*d_(m3,n1)*d_(n2,m2)
       - p3(m1)*p2(n3)*d_(m3,n1)*d_(n2,m2)
       - p3(n2)*p2(m2)*d_(m3,n1)*d_(n3,m1)
       + 1/2*p3(n1)*p2(m1)*d_(m3,n3)*d_(n2,m2)
       + 1/2*p3(n2)*p2(m2)*d_(m3,n3)*d_(n1,m1)
       - 1/2*p3(m2)*p2(n3)*d_(m3,n2)*d_(n1,m1)
       - 1/2*p3(n1)*p2(m1)*d_(m3,n2)*d_(n3,m2)
       + p3.p2*d_(m3,n1)*d_(n2,m2)*d_(n3,m1)
       - p3.p2*d_(m3,n2)*d_(n1,n3)*d_(m2,m1)
       + 1/4*p3.p2*d_(m3,n2)*d_(n1,m1)*d_(n3,m2)
       - 1/4*p3.p2*d_(m3,n3)*d_(n2,m2)*d_(n1,m1))
     + (2*p3(m2)*p2(m1)*d_(n3,n2)*d_(n1,m3)
       + p3(m2)*p2(m3)*d_(n3,n1)*d_(n2,m1)
       - p3(m3)*p2(m1)*d_(n3,n1)*d_(n2,m2)
       - p3(m1)*p2(m3)*d_(n3,n1)*d_(n2,m2)
       - p3(n2)*p2(m2)*d_(n3,n1)*d_(m3,m1)
       + 1/2*p3(n1)*p2(m1)*d_(n3,m3)*d_(n2,m2)
       + 1/2*p3(n2)*p2(m2)*d_(n3,m3)*d_(n1,m1)
       - 1/2*p3(m2)*p2(m3)*d_(n3,n2)*d_(n1,m1)
       - 1/2*p3(n1)*p2(m1)*d_(n3,n2)*d_(m3,m2)
       + p3.p2*d_(n3,n1)*d_(n2,m2)*d_(m3,m1)
       - p3.p2*d_(n3,n2)*d_(n1,m3)*d_(m2,m1)
       + 1/4*p3.p2*d_(n3,n2)*d_(n1,m1)*d_(m3,m2)
       - 1/4*p3.p2*d_(n3,m3)*d_(n2,m2)*d_(n1,m1))
          );

* ---------------------------------------------------------------------
* Graviton - graviton-ghost - graviton-anti-ghost vertex, Eqs. (33)/(109)
* Fields: h(mu,nu) * C(s1,q1) * Cb(s2,q2)
* ---------------------------------------------------------------------
Local GravitonGravitonGhostVertex = i_*vkappa/8*(- d_(mu,nu)*q1(s1)*q1(s2)
      - 2*d_(mu,nu)*q1(s1)*q2(s2) - d_(mu,nu)*q2(s1)*q2(s2)
      - d_(mu,s1)*d_(nu,s2)*q1.q1 - 2*d_(mu,s1)*d_(nu,s2)*q1.q2
      - d_(mu,s1)*d_(nu,s2)*q2.q2 + d_(mu,s1)*q1(nu)*q1(s2)
      + 2*d_(mu,s1)*q1(nu)*q2(s2) - d_(mu,s1)*q1(s2)*q2(nu)
      - d_(mu,s2)*d_(nu,s1)*q1.q1 - 2*d_(mu,s2)*d_(nu,s1)*q1.q2
      - d_(mu,s2)*d_(nu,s1)*q2.q2 - d_(mu,s2)*q1(nu)*q2(s1)
      + 2*d_(mu,s2)*q1(s1)*q2(nu) + d_(mu,s2)*q2(nu)*q2(s1)
      + d_(nu,s1)*q1(mu)*q1(s2) + 2*d_(nu,s1)*q1(mu)*q2(s2)
      - d_(nu,s1)*q1(s2)*q2(mu) - d_(nu,s2)*q1(mu)*q2(s1)
      + 2*d_(nu,s2)*q1(s1)*q2(mu) + d_(nu,s2)*q2(mu)*q2(s1));

.end
